Totally geodesic surfaces in twist knot complements

In this article, we give explicit examples of infinitely many non-commensurable (non-arithmetic) hyperbolic $3$-manifolds admitting exactly $k$ totally geodesic surfaces for any positive integer $k$, answering a question of Bader, Fisher, Miller and Stover. The construction comes from a family of twist knot complements and their dihedral covers. The case $k=1$ arises from the uniqueness of an immersed totally geodesic thrice-punctured sphere, answering a question of Reid. Applying the proof techniques of the main result, we explicitly construct non-elementary maximal Fuchsian subgroups of infinite covolume within twist knot groups, and we also show that no twist knot complement with odd prime half twists is right-angled in the sense of Champanerkar, Kofman, and Purcell.

==> anc/Twist-Knots-MagmaCode.txt <==
/* 
R is the ring of polynomials in the variable Z over the Integers 
*/
R<Z>:= PolynomialRing(Integers());

/* 
Function: Generate the Riley polynomial of twist knot K_j
Parameters: 
	j: the (positive) number of half twists of the twist knot
Return:
	The Riley polynomial of the twist knot K_j
 */
Riley := function(j)
	if j eq -1 then
		return 1;
	elif j eq 0 then
		return 1;
    	elif j eq 1 then 
       		return Z + 1;
	elif j eq 2 then 
		return Z^2 - Z + 1;
	else 
		return (Z^2 + 2)*$$(j-2) - $$(j-4);
	end if;
end function;

/* 
Function: Generate the knot group of the twist knot K_j and its 3-punctured sphere subgroup
Parameters: 
	j: the (positive) number of half twists of the twist knot
Return:
	The knot group of the twist knot K_j, the 3-punctured sphere group
*/
Gam := function(j)
	k := j div 2; /* Compute k where j = 2k or j = 2k + 1 */
	if IsOdd(j) then
		G<a,b>:= Group<a,b|(a^-1*b^-1*a*b)^k*a^-1*b^-1*a = b*(a^-1*b^-1*a*b)^k*a^-1*b^-1>; /* The knot group of K_j */
		ai := a^-1;
		w  := (a^-1*b^-1*a*b)^k*a^-1*b^-1; 
		wi := w^-1;
		y  := a*w*a*b*ai*wi*ai; 
		H := sub<G|a,y>; /* The 3-punctured sphere subgroup of K_j */
	else 
		G<a,b>:= Group<a,b|(a^-1*b*a*b^-1)^k*a = b*(a^-1*b*a*b^-1)^k>; /* The knot group of K_j */
		ai := a^-1;
		w  := (a^-1*b*a*b^-1)^k; 
		wi := w^-1;
		y  := a*w*ai*b*a*wi*ai; 
		H := sub<G|a,y>; /* The 3-punctured sphere subgroup of K_j */
	end if;
	return G,H;
end function;

/* 
Function: Generate principal congruence subgroups of Gamma_j
Parameters: 
	j: the (positive) number of half twists of the twist knot
	p: a prime number
Return:
	CongruenceList: a list of principal congruence subgroups of Gamma_j corresponding to prime ideals of norm less than 100 or lying above 2.
			Elements of this list has the form [norm of the prime ideal, index of the subgroup, the subgroup, the homomorphism to PSL(2,p^k),the knot group,the 3-punctured sphere group]  
*/

PrincipalCong := function(j,p)
	G<a,b>, Delta := Gam(j); /* The knot group K_j and the 3-punctured sphere group */
	K<z> := NumberField(Riley(j)); /* The trace field of K_j */
	OK := RingOfIntegers(K); /* The ring of integers of K_j */
	PrincipalCongList := [**]; /* Initiate the list of congruence covers */
	pfactors := Factorization(p*OK); /* Factoring the ideal p*OK in OK to get a list of primes above p*/
	for factor in pfactors do
		if Norm(factor[1]) le 100 or p eq 2 then /* Only look at prime ideals with small norm or prime ideals above 2 */
			ResField,reduction := ResidueClassField(OK,factor[1]); /* Residue field of the prime ideal and the reduction map */
			A := Matrix(ResField,2,2,[1,1,0,1]);
			B := Matrix(ResField,2,2,[1,0,reduction(z),1]);
			V := VectorSpace(ResField,2); /* Two-dimensional vector space of ResField */
			Act, PSL := OrbitAction(SL(2,ResField),sub<V|V.1>); /* Constructing the group PSL := PSL(2,ResField) as a permutation group and a homomorphism Act: SL(2,ResField)->PSL*/
			F<F1,F2> := sub<SL(2,ResField)|[A,B]>;
			f := hom<G -> Act(F) | [Act(F1),Act(F2)]>;
			Ker := Kernel(f);
			Append(~PrincipalCongList,[*Norm(factor[1]),#f(G),Ker,f,G,Delta*]);
		end if;
	end for;
	return(PrincipalCongList);
end function;


/* 
Procedure: Test if the homology of the surface is mapped onto the homology of the principal congruence cover corresponding to a prime ideal with residue degree 1 lying above p for 3 <= j <= m.
	Given (m,p) a positive number and a prime number (see below):
	- Compute all principal congruence covers corresponding to all prime ideals lying above p
	- Find all principal congruence covers corresponding to prime ideals of residue degree 1, i.e. has norm p.
	- If there is no prime ideal of residue degree 1, print "There is no prime of degree 1..."
	- Else test if the homology of the lifted totally geodesic surface is mapped onto the homology of the cover.
	- If the homology is mapped onto, print "The homology of the cover is carried by the surface"
	- Else print "The homology of the cover is not carried by the surface"
Parameters: 
	m: a positive number representing the range of the number of half-twist
	p: a prime number
*/
IsHomologyCarried := procedure(m,p)
	for j in [3..m] do
		Covers := PrincipalCong(j,p); /* Compute all principal congruence covers corresponding to all prime ideals lying above p */
		deg1 := [**];
		
		/* finding index of the cover in the list corresponding to prime of residue degree 1 */
		for i in [1..#Covers] do
			if Covers[i][1] eq p then
				Append(~deg1,i);
			else;
			end if; 
		end for; 
		
		/* if there is no prime of residue degree 1, set result to "..no prime..", otherwise proceed*/
		if deg1 eq [**] then
			result := "There is no prime of degree 1 above p when j=";
		else
			for i in deg1 do
				f := Covers[i][4]; /* The map from the knot group to PSL(2,p) */
				G := Covers[i][5]; /* The knot group */
				H := Covers[i][6]; /* The 3-punctured sphere group */
				GKer := Kernel(f); /* The principal congruence subgroup */
				HKer := Kernel(map<H->Codomain(f) | x:-> f(x)>); /* The subgroup corresponds to the lift of the 3-punctured sphere */
				GKerAb, ab := AbelianQuotient(GKer); /* Compute the homology of the cover and the abelianization map */

				/* If the image of the lifted surface has index 1 in homology then set result to "..is carried.." otherwise "..is not carried.." */
				if Order(GKerAb/ab(HKer)) eq 1 then 
					result := "The homology of the cover is carried by the surface when j=";
				else
					result := "The homology of the cover is not carried by the surface when j=";	 
				end if;
			end for;
		end if;	
		result,j; /* print out the result of the procedure. */ 
	end for;
end procedure;

/* 
Proof of Corollary 1.4  
Claim: The number of subfields of NumberField(Riley(j)) is 1 for 2 <= j <= 99.
Outputs are all 1 for 2 <= j <= 99. Therefore, the only subfield of NumberField(Riley(j)) is the rationals for 2 <= j <= 99.
*/

for j in [2..99] do
[j,#Subfields(NumberField(Riley(j)))];
end for;

/* Section 5 */

/* 
Claim: The Galois group of Riley(j) is S_j for 2 <= j <= 99. */
Outputs are all 1 for 2 <= j <= 99. Therefore, Gal(Riley(j)) = S_j for 2 <= j <= 99. 
*/

for j in [2..99] do 
[j,Order(GaloisGroup(Riley(j)))/(Factorial(j))];
end for;

/* 
Claim: The class number of NumberField(Riley(j)) is 1 for 2 <= j <= 19.
       The class number of NumberField(Riley(20)) is 2.
Outputs are 1 for j in [2..19] and 2 for j = 20. 
*/

for j in [2..20] do
[j,ClassNumber(NumberField(Riley(j)))];
end for;

/* 
Claim: H_1(Delta_j(P)) surjects H_1(Gamma_j(P)) for prime ideals P of residue degree 1 lying above 3 or 5 for 3 <= j <= 20.
*/

IsHomologyCarried(20,3);
IsHomologyCarried(20,5);


/* 
Compute the homology of the principal congruence subgroups of prime ideals with residue degree 1 lying above 3 for j = 4k+1 and 1 <= k <= 13.
Output: The abelian invariants of these covers has the form [0^4,(3k+1)^2] where j = 4k+1. 

*/

for k in [1..13] do
Covers := PrincipalCong(4*k+1,3);
for i in [1..#Covers] do
if Covers[i][1] eq 3 then
	[k,4*k+1];
	AQInvariants(Covers[i][3]);
end if;
end for;
end for;

/* 
Computing the homology of the principal congruence subgroups of prime ideals with residue degree 1 lying above 5 for j = 10k+1 and 1 <= k <= 4 
Output: The abelian invariants of these covers has the form [0^12,(6k+1)^5] where j = 10k+1. 
*/

for k in [1..4] do
Covers := PrincipalCong(10*k+1,5);
for i in [1..#Covers] do
if Covers[i][1] eq 5 then
	[k,10*k+1];
	AQInvariants(Covers[i][3]);
end if;
end for;
end for;


/* 
Computing the homology of the principal congruence subgroups of prime ideals with residue degree 1 lying above 5 for j = 10k+3 and 1 <= k <= 4
Output: The abelian invariants of these covers has the form [0^17,(3k+1)^4,6k+2] where j = 10k+3. 
*/


for k in [1..4] do
Covers := PrincipalCong(10*k+3,5);
for i in [1..#Covers] do
if Covers[i][1] eq 5 then
	[k,10*k+3];
	AQInvariants(Covers[i][3]);
end if;
end for;
end for;






==> anc/Twist-Knots-SageCode.txt <==
#Function: Generate the Riley polynomial of twist knot K_j
#Parameters:
#	j: the (positive) number of half twists of the twist knot
#Return:
#	The Riley polynomial of the twist knot K_j that defines the (invariant) trace field of K_j

def Riley(j, var = PolynomialRing(QQ,'z').0):
	cur_poly = 1
	if j < -1:
		print('Error: Input j > -2')
	elif j == -1:
		cur_poly = 1
	elif j == 0:
		cur_poly = 1
	elif j == 1:
		cur_poly = var + 1
	elif j == 2:
		cur_poly = var*var - var + 1
	else:
		cur_poly = (var*var + 2)*Riley(j-2,var)-Riley(j-4,var)
	return cur_poly

#Function: Generate the Riley polynomial of twist knot K_j
#Parameters:
#	j: the (positive) number of half twists of the twist knot
#Return:
#	The Riley polynomial of the twist knot K_j that defines the (invariant) trace field of K_j

def Riley(j, var = PolynomialRing(QQ,'z').0):
	cur_poly = 1
	if j < -1:
		print('Error: Input j > -2')
	elif j == -1:
		cur_poly = 1
	elif j == 0:
		cur_poly = 1
	elif j == 1:
		cur_poly = var + 1
	elif j == 2:
		cur_poly = var*var - var + 1
	else:
		cur_poly = (var*var + 2)*Riley(j-2,var)-Riley(j-4,var)
	return cur_poly

#Claim: There is no proper subfield of Q(z_j) besides Q where z_j is a root of Riley(j).

for j in range(2,100):
	if is_prime(j):
		print("Claim holds for j = "+ `j`)
	else:
		poly = Riley(j) # the Riley polynomial for K_j
		K = poly.root_field('a') # the field Q(z_j)
		subs = K.subfields()
		if len(subs)>2:
			print("Claim fails for j = " + `j`)
		else:
			print("Claim holds for j = " + `j`)




